Benchmarking JSON BinPack

In this paper, we present benchmark results for a pre-production implementation of a novel serialization specification: JSON BinPack. JSON BinPack is a schema-driven and schema-less sequential binary serialization specification based on JSON Schema. It is rich in diverse encodings, and is developed to improve network performance and reduce the operational costs of Internet-based software systems. We present benchmark results for 27 JSON documents and for each plot, we show the schema-driven and schema-less serialization specifications that produce the smallest bit-strings. Through extensive plots and statistical comparisons, we show that JSON BinPack in schema-driven mode is as space-efficient or more space-efficient than every other serialization specification for the 27 documents under consideration. In comparison to JSON, JSON BinPack in schema-driven mode provides a median and average size reductions of 86.7% and 78.7%, respectively. We also show that the schema-less mode of the JSON BinPack binary serialization specification is as space-efficient or more space-efficient than every other schema-less serialization specification for the 27 documents under consideration. In comparison to JSON, JSON BinPack in schema-less mode provides a median and average size reductions of 30.6% and 30.5%, respectively. Unlike other considered schema-driven binary serialization specifications, JSON BinPack in schema-driven mode is space-efficient in comparison to best-case compressed JSON in terms of the median and average with size reductions of 76.1% and 66.8%, respectively. We have made our benchmark results available at jviotti/binary-json-size-benchmark on GitHub.

==> scripts/plot.py <==
import sys
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np

fd = open(sys.argv[1], 'r')
lines = fd.readlines()

def unquote(string):
  return string[1:-1]

DATA = { 'name': [], 'Byte Size': [],
    'class': [], 'priority': [], 'compressed': [] }
for line in lines[1:]:
  columns = line.strip().split(',')
  name = unquote(columns[2].strip().replace('\\n', '\n'))
  is_priority = not name.startswith('JSON BinPack')
  DATA['name'].append(name)
  DATA['Byte Size'].append(int(columns[3]))
  DATA['class'].append('Uncompressed')
  DATA['priority'].append(is_priority)
  DATA['compressed'].append(False)

  DATA['name'].append(name)
  DATA['Byte Size'].append(int(columns[4]))
  DATA['class'].append('GZIP (compression level 9)')
  DATA['priority'].append(is_priority)
  DATA['compressed'].append(True)

  DATA['name'].append(name)
  DATA['Byte Size'].append(int(columns[5]))
  DATA['class'].append('LZ4 (compression level 9)')
  DATA['priority'].append(is_priority)
  DATA['compressed'].append(True)

  DATA['name'].append(name)
  DATA['Byte Size'].append(int(columns[6]))
  DATA['class'].append('LZMA (compression level 9)')
  DATA['priority'].append(is_priority)
  DATA['compressed'].append(True)

df = pd.DataFrame(DATA).sort_values(by=['compressed', 'class', 'Byte Size', 'priority'])
print(df.to_string())

COLORS = {
  'Uncompressed': '#AB63FA',
  'GZIP (compression level 9)': '#15D3F3',
  'LZ4 (compression level 9)': '#EF553B',
  'LZMA (compression level 9)': '#00CC96'
}

EDGE_COLORS = {
  'Uncompressed': '#763EB2',
  'GZIP (compression level 9)': '#984C3F',
  'LZ4 (compression level 9)': '#2C8B9B',
  'LZMA (compression level 9)': '#20896D'
}

sns.set_theme(style="darkgrid")
fig, ax = plt.subplots(figsize=(9, 4.5))
sns.set_color_codes("pastel")
plot = sns.barplot(ax=ax, x="name", y="Byte Size", hue="class",
    data=df, palette=COLORS)
plot.set(title=sys.argv[2] + '\n\n\n')

pattern = ['---','/','\\\\','o']
for pat, bar in zip(np.repeat(pattern, 17), plot.patches):
  bar.set_hatch(pat)

for index, patch in enumerate(ax.patches):
  if index < 17 * 1:
    patch.set(edgecolor=EDGE_COLORS['Uncompressed'])
  elif index < 17 * 2:
    patch.set(edgecolor=EDGE_COLORS['LZ4 (compression level 9)'])
  elif index < 17 * 3:
    patch.set(edgecolor=EDGE_COLORS['GZIP (compression level 9)'])
  else:
    patch.set(edgecolor=EDGE_COLORS['LZMA (compression level 9)'])

plt.legend(loc='upper center', ncol=4, bbox_to_anchor=(0.5, 1.2), fontsize=9)

plt.suptitle(sys.argv[3], fontsize=9, x=0.51, y=0.92)
ax.set_xticklabels(ax.get_xticklabels(), rotation=90, size=9)
ax.set(xlabel=None)

for index, patch in enumerate(ax.patches):
  name = ax.get_xticklabels()[index % 17].get_text()
  text_color = '#000000'
  if not name.startswith('JSON BinPack'):
    patch.set_alpha(0.4)
    text_color = '#777777'
  plot.annotate("%.0f" % patch.get_height(),
      (patch.get_x() + patch.get_width() / 2., patch.get_height()),
    ha='center', va='center', fontsize=4, color=text_color, xytext=(0, 5),
    textcoords='offset points')

for item in ax.get_xticklabels():
  if item.get_text().startswith('JSON BinPack'):
    item.set_fontweight('bold')
    item.set_fontsize(10)

plt.tight_layout()
plt.subplots_adjust(top=0.80)
plt.savefig(sys.argv[4], dpi=500, pad_inches=0)

